The QCD Deconfinement Critical Point for $N_\text{f}=2$ Flavors of Staggered Fermions

Quenched QCD at zero baryonic chemical potential undergoes a first-order deconfinement phase transition at a critical temperature $T_c$, which is related to the spontaneous breaking of the global center symmetry. Including heavy, dynamical quarks breaks the center symmetry explicitly and weakens the first-order phase transition. For decreasing quark masses the first-order phase transition turns into a smooth crossover at a $Z_2$-critical point. The critical quark mass corresponding to this point has been examined with $N_\text{f} = 2$ Wilson fermions for several $N_\tau$ in a recent study within our group. For comparison, we also locate the critical point with $N_\text{f} = 2$ staggered fermions on $N_\tau = 8$ lattices. For this purpose we perform Monte Carlo simulations for several quark mass values and various aspect ratios in order to extrapolate to the thermodynamic limit. The critical mass is obtained by fitting to a finite size scaling formula of the kurtosis of the Polyakov loop. Our results indicate large discretization effects, requiring simulations on lattices with $N_\tau > 8$.

==> anc/kurtosis_points.dat <==
mass        ns        betaC          Skewness                 errorSkew                Kurtosis                 errorKurtosis            

 0.3500      32        5.925000       -1.236559681468e-03      1.055893718696e-01       2.011839919846e+00       1.180137020367e-01       
 0.5500      32        5.983900       3.246159631686e-03       6.041821210777e-02       1.857083793747e+00       6.157305193067e-02       
 0.7500      32        6.012900       -3.404478749461e-03      5.187440710050e-02       1.847246220144e+00       5.170964017263e-02       
 0.9500      32        6.028900       -1.855697246450e-04      5.508817707765e-02       1.832102956146e+00       5.511508631404e-02       


 0.3500      40        5.922600       -2.462184627448e-03      9.210085710818e-02       2.130313420209e+00       1.103633751420e-01       
 0.5500      40        5.983700       2.504017630926e-03       1.165982478102e-01       1.776282162304e+00       1.067535194286e-01       
 0.7500      40        6.013900       9.698053714513e-03       8.444273481501e-02       1.644601000008e+00       6.811929819971e-02       
 0.9500      40        6.029700       1.049034584596e-03       1.124109060357e-01       1.675662976781e+00       9.485754562186e-02       
 1.1500      40        6.040200       8.394821181347e-03       7.599438717420e-02       1.715857591535e+00       7.459022441265e-02       


 0.3500      48        5.921500       6.795549187902e-03       9.100564971576e-02       2.348543274750e+00       1.345902600477e-01       
 0.5500      48        5.982900       -2.848793544314e-03      1.333969820212e-01       1.757581191144e+00       1.065048203167e-01       
 0.7500      48        6.013100       7.626445360375e-03       1.373641409644e-01       1.604510446266e+00       9.930628757743e-02       
 0.9500      48        6.031600       1.826755776041e-02       1.345359405157e-01       1.642134039813e+00       1.022491771119e-01       
 1.1500      48        6.040100       -1.904728365127e-03      8.856230372282e-02       1.620023303629e+00       6.480188058879e-02       


 0.3500      56        5.921800       -4.879484481737e-03      8.891256306708e-02       2.554568788043e+00       1.377968197972e-01       
 0.5500      56        5.982100       1.385610537745e-02       9.266080623523e-02       1.792027502014e+00       8.353616672563e-02       
 0.7500      56        6.013200       -1.975473549744e-02      1.954288785194e-01       1.524268874835e+00       1.180316333923e-01       
 0.9500      56        6.030500       -2.430669871881e-02      1.593220443721e-01       1.532968334390e+00       1.085571101172e-01       
 1.1500      56        6.041100       2.351332690848e-03       1.548857923079e-01       1.460864913312e+00       8.895867942122e-02       


 0.7500      64        6.013200       2.140010702248e-02       1.774055013802e-01       1.538582480935e+00       1.164240249761e-01       


==> anc/merged_chains_kurtosis.dat <==
# beta                kurtosis            Dkurtosis           
  5.9810                  1.947556e+00            5.162e-02               
  5.9830                  1.945060e+00            5.224e-02               
  5.9850                  3.912397e+00            1.681e-01               


==> anc/merged_chains_skewness.dat <==
# beta                skewness            Dskewness           
  5.9810                  3.420793e-01            1.228e-01               
  5.9830                  -2.446616e-01           1.328e-01               
  5.9850                  -1.198098e+00           1.287e-01               


==> anc/multiple_chains_kurtosis.dat <==
# beta                kurtosis            Dkurtosis           
  5.98085                  2.169182e+00            1.263e-01               
  5.98095                  1.754199e+00            7.540e-02               
  5.98105                  1.835491e+00            7.857e-02               
  5.98115                  2.471369e+00            1.696e-01               
  5.98285                  1.866987e+00            9.326e-02               
  5.98295                  2.162242e+00            1.093e-01               
  5.98305                  1.984712e+00            9.354e-02               
  5.98315                  1.873165e+00            9.821e-02               
  5.98485                  4.090880e+00            5.056e-01               
  5.98495                  4.263151e+00            3.831e-01               
  5.98505                  3.401632e+00            2.207e-01               
  5.98515                  3.916442e+00            4.121e-01               


==> anc/multiple_chains_skewness.dat <==
# beta                skewness            Dskewness           
  5.98085                  3.696445e-01            3.028e-01               
  5.98095                  1.974369e-03            2.552e-01               
  5.98105                  2.615672e-01            2.134e-01               
  5.98115                  7.500684e-01            2.423e-01               
  5.98285                  -8.636950e-02           2.863e-01               
  5.98295                  -4.107870e-01           2.405e-01               
  5.98305                  -2.973614e-01           2.449e-01               
  5.98315                  -2.357355e-01           2.702e-01               
  5.98485                  -1.343043e+00           3.316e-01               
  5.98495                  -1.372897e+00           1.993e-01               
  5.98505                  -1.016695e+00           2.490e-01               
  5.98515                  -1.032747e+00           3.701e-01               


==> anc/reweighted_kurtosis.dat <==
# beta                    kurtosis                Dkurtosis               
  5.981000e+00            1.973319885802e+00      1.534689010026e-01      
  5.981100e+00            1.943725671816e+00      1.436103183725e-01      
  5.981200e+00            1.917084696951e+00      1.352542811319e-01      
  5.981300e+00            1.893392184821e+00      1.280588801986e-01      
  5.981400e+00            1.872639456301e+00      1.217458821080e-01      
  5.981500e+00            1.854815763568e+00      1.161032472663e-01      
  5.981600e+00            1.839910350964e+00      1.109888913572e-01      
  5.981700e+00            1.827914868746e+00      1.063334233324e-01      
  5.981800e+00            1.818825569017e+00      1.021394756150e-01      
  5.981900e+00            1.812646010082e+00      9.847540194904e-02      
  5.982000e+00            1.809389623742e+00      9.546150453423e-02      
  5.982100e+00            1.809082078463e+00      9.324792074227e-02      
  5.982200e+00            1.811764327958e+00      9.198548197329e-02      
  5.982300e+00            1.817494304113e+00      9.179436920544e-02      
  5.982400e+00            1.826349771674e+00      9.273870348615e-02      
  5.982500e+00            1.838429649110e+00      9.481529889261e-02      
  5.982600e+00            1.853856129530e+00      9.795997312186e-02      
  5.982700e+00            1.872775083810e+00      1.020675728799e-01      
  5.982800e+00            1.895357369321e+00      1.070172667288e-01      
  5.982900e+00            1.921797884926e+00      1.126951335135e-01      
  5.983000e+00            1.952315556314e+00      1.190097554066e-01      
  5.983100e+00            1.987151415339e+00      1.259001831847e-01      
  5.983200e+00            2.026565896967e+00      1.333376345013e-01      
  5.983300e+00            2.070837086060e+00      1.413227614250e-01      
  5.983400e+00            2.120255917426e+00      1.498800473454e-01      
  5.983500e+00            2.175121579470e+00      1.590504881796e-01      
  5.983600e+00            2.235737423262e+00      1.688834629065e-01      
  5.983700e+00            2.302404739250e+00      1.794286792205e-01      
  5.983800e+00            2.375416641379e+00      1.907292582797e-01      
  5.983900e+00            2.455052087070e+00      2.028172497366e-01      
  5.984000e+00            2.541570094477e+00      2.157129662230e-01      
  5.984100e+00            2.635201482352e+00      2.294293326469e-01      
  5.984200e+00            2.736143800856e+00      2.439818836692e-01      
  5.984300e+00            2.844555582436e+00      2.594042708146e-01      
  5.984400e+00            2.960548643739e+00      2.757682625034e-01      
  5.984500e+00            3.084182390256e+00      2.932064500396e-01      
  5.984600e+00            3.215460662149e+00      3.119351709066e-01      
  5.984700e+00            3.354322894207e+00      3.322745900563e-01      
  5.984800e+00            3.500642823930e+00      3.546625892217e-01      
  5.984900e+00            3.654223417498e+00      3.796595691528e-01      
  5.985000e+00            3.814791994313e+00      4.079431353682e-01      


==> anc/reweighted_skewness.dat <==
# beta                    skewness                Dskewness               
  5.981000e+00            3.583533414826e-01      1.050288249433e-01      
  5.981100e+00            3.263772440106e-01      1.014707617377e-01      
  5.981200e+00            2.943394813167e-01      9.881277135325e-02      
  5.981300e+00            2.622459364352e-01      9.689643536844e-02      
  5.981400e+00            2.300982783635e-01      9.557508254222e-02      
  5.981500e+00            1.978936058424e-01      9.471301702307e-02      
  5.981600e+00            1.656241448796e-01      9.418576470722e-02      
  5.981700e+00            1.332769954884e-01      9.388124153479e-02      
  5.981800e+00            1.008341172135e-01      9.370152773427e-02      
  5.981900e+00            6.827228008815e-02      9.356481397121e-02      
  5.982000e+00            3.556320539804e-02      9.340707714136e-02      
  5.982100e+00            2.673940028110e-03      9.318311341516e-02      
  5.982200e+00            -3.043288283987e-02     9.286666673849e-02      
  5.982300e+00            -6.379826979152e-02     9.244951678707e-02      
  5.982400e+00            -9.746629315090e-02     9.193952054419e-02      
  5.982500e+00            -1.314831095921e-01     9.135772870440e-02      
  5.982600e+00            -1.658960632253e-01     9.073481296814e-02      
  5.982700e+00            -2.007524367233e-01     9.010712642826e-02      
  5.982800e+00            -2.360983831168e-01     8.951276013052e-02      
  5.982900e+00            -2.719774985635e-01     8.898794605621e-02      
  5.983000e+00            -3.084296245988e-01     8.856409429221e-02      
  5.983100e+00            -3.454895002325e-01     8.826565927166e-02      
  5.983200e+00            -3.831853792194e-01     8.810892526424e-02      
  5.983300e+00            -4.215380887081e-01     8.810170666369e-02      
  5.983400e+00            -4.605597499271e-01     8.824387955951e-02      
  5.983500e+00            -5.002527625301e-01     8.852861101347e-02      
  5.983600e+00            -5.406093480749e-01     8.894413747517e-02      
  5.983700e+00            -5.816106398149e-01     8.947596665269e-02      
  5.983800e+00            -6.232263675539e-01     9.010942807114e-02      
  5.983900e+00            -6.654147544833e-01     9.083254081031e-02      
  5.984000e+00            -7.081224306264e-01     9.163917102354e-02      
  5.984100e+00            -7.512845026353e-01     9.253239549859e-02      
  5.984200e+00            -7.948249121114e-01     9.352787995667e-02      
  5.984300e+00            -8.386569896306e-01     9.465696458604e-02      
  5.984400e+00            -8.826838766612e-01     9.596905992563e-02      
  5.984500e+00            -9.267991104827e-01     9.753293995023e-02      
  5.984600e+00            -9.708876337219e-01     9.943661101036e-02      
  5.984700e+00            -1.014826118637e+00     1.017856836228e-01      
  5.984800e+00            -1.058484166436e+00     1.047006163059e-01      
  5.984900e+00            -1.101725005953e+00     1.083138084663e-01      
  5.985000e+00            -1.144406264108e+00     1.127681281149e-01      

